Augmenting semantic lexicons using word embeddings and transfer learning

Sentiment-aware intelligent systems are essential to a wide array of applications. These systems are driven by language models which broadly fall into two paradigms: Lexicon-based and contextual. Although recent contextual models are increasingly dominant, we still see demand for lexicon-based models because of their interpretability and ease of use. For example, lexicon-based models allow researchers to readily determine which words and phrases contribute most to a change in measured sentiment. A challenge for any lexicon-based approach is that the lexicon needs to be routinely expanded with new words and expressions. Here, we propose two models for automatic lexicon expansion. Our first model establishes a baseline employing a simple and shallow neural network initialized with pre-trained word embeddings using a non-contextual approach. Our second model improves upon our baseline, featuring a deep Transformer-based network that brings to bear word definitions to estimate their lexical polarity. Our evaluation shows that both models are able to score new words with a similar accuracy to reviewers from Amazon Mechanical Turk, but at a fraction of the cost.

==> log/publicationtimeline.m <==
publog = {
    [2014 06 03 11 33 00],'submission','Science';
    [2014 06 21 01 46 00],'submission','PNAS';
    [2014 10 28 12 00 00],'resubmission','PNAS';
    [2015 01 02 01 42 00],'resubmission','PNAS';
    [2015 01 09 13 10 00],'accepted','Nature';
%%   [2011 10 23 15 27 00],'submission','PLoS ONE';
%%   [2011 11 14 23 00 00],'resubmission','PLoS ONE';
%%   [2011 11 29 17 32 03],'accepted','PLoS ONE';
%%   [2012 01 11 17 00 00],'published','PLoS ONE';
};

